The joint distribution of value and local time of simple random walk and reflected simple random walk

The joint distribution of value and local time for Brownian Motion has been reported by Borodin and Salminen. Its asymptotic behavior for recurrent random walk has been presented by Jain and Pruitt. Motivated by the need for queue size control during a pandemic (Hassin, Meilijson and Perlman), the current study presents closed form formulas for random walk and reflected random walk with $\pm 1$ increments, not necessarily fair.

==> valuelocal.m <==
% input T q s>0
clear NT P
j=ceil((T-s)/2);
for k=j:T,r=s-T+2*k;
        NT(r+1,1)=factorial(T)/(factorial((T+r-s)/2)*factorial(T-(T+r-s)/2));
        if (T-r-s)/2>=0 & T-(T-r-s)/2>=0
        NT(r+1,1)=NT(r+1,1)-factorial(T)/(factorial((T-r-s)/2)*factorial(T-(T-r-s)/2));
        end
        P(r+1,1)=NT(r+1,1)*q^((T+r-s)/2-0+(r==0))*(1-q)^((T-r+s)/2);
    for l=1:max(0,1+(T-s-r)/2)
        NT(r+1,l+1)=factorial(T-l)/(factorial((T-r-s)/2-l+1)*factorial(T-l-((T-r-s)/2-l+1)));
        if (T-r-s)/2-l>=0 & T-l-((T-r-s)/2-l)>=0 
        NT(r+1,l+1)=NT(r+1,l+1)-factorial(T-l)/(factorial((T-r-s)/2-l)*factorial(T-l-((T-r-s)/2-l)));
        end
    P(r+1,l+1)=NT(r+1,l+1)*q^((T+r-s)/2-l+(r==0))*(1-q)^((T-r+s)/2);
    
    end
end


